A tyro's approach to the tilted sieve: beyond the Erd\H{o}s--Rankin bound

We give an elementary exposition of the tilted sieve introduced by GPT-5.6~Sol \cite{GPT2026}, showing that one residue class modulo each prime $p \le x$ can cover an interval of length \begin{equation*} \gg \frac{x\log x}{(\log_{2} x)\log_{3} x}. \end{equation*} This improves the classical Erd\H{o}s--Rankin bound by a factor of $(\log_{2} x)/(\log_{3} x)^{2}$. Although weaker than the strongest known bounds, it shows what the tilt and its associated covering of composite survivors achieve without Maynard sieve weights or a hypergraph covering theorem. The proof uses the prime number theorem, Mertens' reciprocal-prime formula, and elementary probability. The appendices provide a historical survey and self-contained proofs of the classical Erd\H{o}s--Rankin bound.

==> anc/prompt.txt <==
EDITORIAL NOTE (NOT PART OF THE ORIGINAL PROMPT)

This is an edited plain-text extract of the request for the intermediate covering proof. Formatting instructions, source-access instructions, and references to unpublished work have been omitted or generalized. The remaining sections have been renumbered. The mathematical target and proposed proof strategy for the present paper have been retained. This extract does not reproduce the full original context.

PROMPT

I want you to write, as cleanly and self-containedly as possible, a proof of the intermediate covering bound:

Y(x) >> x log x / (log_2 x log_3 x).

This is not the best known bound. It is weaker than the Ford--Green--Konyagin--Maynard--Tao bound by a factor of order (log_3 x)^2, and weaker than the full claimed GPT Sol bound by a factor log_2 x. Its interest is conceptual: it appears to beat the classical Erdős--Rankin bound by the unbounded factor

log_2 x / (log_3 x)^2

while avoiding the Maynard multidimensional sieve and hypergraph covering machinery used to cover the surviving prime positions in the stronger constructions.

The desired proof architecture is:

tilted preliminary sieve
    +
group covering of the composite survivors
    +
ordinary one-survivor-per-prime cleanup of the remaining prime positions.

The aim of this task is to isolate this intermediate theorem and give the cleanest rigorous proof possible.

1. MATHEMATICAL GOAL

Prove a theorem of the following form:

There is a constant c > 0 such that, for all sufficiently large x,

    Y(x) >= c x log x / (log_2 x log_3 x).

Equivalently, construct one residue class modulo every prime p <= x which covers

{1,...,H},

where

H = c x log x / (log_2 x log_3 x)

for sufficiently small fixed c > 0.

The proof should use:

zero residues at the small primes;
a power-tilted preliminary law on an intermediate range;
a direct composite-covering argument using a positive proportion of the primes in the final range;
individual mopping of the remaining positions, especially the surviving primes, using the rest of the available primes.

Do NOT use:

the Maynard multidimensional sieve;
the FGKMT hypergraph covering theorem;
any Maynard-type prime clustering;
the later prime-covering machinery of the GPT Sol manuscript.

If some other deep theorem turns out to be genuinely necessary, say so explicitly rather than hiding it.

2. DESIRED LEVEL OF ELEMENTARITY

Favor elementary, explicit arguments whenever possible.

It is acceptable to use without proof:

the prime number theorem;
Mertens' product theorem and the reciprocal-prime estimate;
elementary probability inequalities such as Markov, Chebyshev, and Bernstein if needed;
elementary divisor estimates;
an elementary smooth-number bound.

If the sharper Dickman/de Bruijn theory is unnecessary, do not use it.

If an argument in the Sol manuscript invokes what looks like sophisticated general machinery but can be replaced here by:

a direct first-moment calculation;
a second-moment calculation;
an elementary difference-counting argument;
the Chinese remainder theorem;
a simple random choice followed by averaging;

then do that instead.

A longer elementary argument is preferable to a shorter proof hidden behind unexplained machinery.

However, do not pretend a genuinely difficult correlation estimate is elementary. If a nontrivial estimate is essential, isolate it as a proposition and prove it carefully from the weakest available ingredients.

3. THE POWER-TILTED CONSTRUCTION

The relevant preliminary law is the power tilt.

Use beta_p for the tilt parameter at p.

For each appropriate preliminary prime p, write

B_p := 1 - beta_p/(p - 1),

and, if useful,

lambda_p := beta_p/B_p.

Choose beta_p so that

lambda_p = p^{-tau}.

Thus

beta_p = (p - 1)p^{-tau}/(p - 1 + p^{-tau}).

For a prime target position, the survival probability is

A := prod B_p.

For a squarefree w-rough composite n in the target range, the one-point law should become

q_n = A n^{-tau}.

Derive these facts cleanly and directly.

Choose the parameter tau at the scale corresponding to the intermediate theorem. A proposed scale is

tau log H ~ 2 log_3 H,

or an arbitrarily small amount above this threshold if needed for clean error estimates.

Do not simply quote this. Derive the parameter choice from the requirement that the composite covering leave sufficiently few positions for final individual cleanup.

4. CHOOSE PARAMETERS

The final theorem should be stated directly for Y(x), with H the length to be covered.

Choose explicit parameters such as:

w,
v,
H,
tau,

and any partition of the mopping primes in (v,x].

A natural model is

v = x/2

and

w = (log x)^B

for a sufficiently large fixed B, but optimize or simplify these choices if possible.

The intended target scale is

H = c x log x / (log_2 x log_3 x).

Check all inequalities required by the construction, including

H <= wv

or its analogue in the final translated setup.

If it is cleaner to first construct a covering of a window (T,H] or (x,y] and then translate it to {1,...,N}, do so, but make the translation completely explicit and keep the paper's notation distinct from Sol's.

5. DECOMPOSE THE SURVIVORS EXPLICITLY

After clamping the small primes, classify every relevant preliminary survivor into elementary categories.

At minimum, distinguish:

1. prime positions;

2. squarefree w-rough composite positions;

3. nonsquarefree w-rough composite positions.

Show directly that these exhaust the possibilities.

Deal with category 3 by the simplest available estimate, for example

H sum_{p > w} 1/p^2,

if this is sufficient.

The main work should therefore reduce to:

covering category 2 in groups;
leaving sufficiently few positions of category 1 for individual mopping.

6. REBUILD THE COMPOSITE COVERING IN PLAIN LANGUAGE

This is the heart of the task.

Read Sections 3--5 of the GPT Sol manuscript and determine the minimum argument actually required to prove that, for the above parameters, a positive proportion of the reserved primes can cover all but

o(x/log x)

of the surviving squarefree rough composites.

I want a proof that is as self-contained as reasonably possible.

A possible architecture is:

(a) Let C be the deterministic set of squarefree w-rough composites in the target window.

(b) For each reserved prime q, partition the elements of C according to their residue modulo q.

(c) Within each residue class, partition the candidates into blocks of a suitable common size K.

(d) After the preliminary random sieve is realized, assign to each block a weight inversely proportional to the probability that all of its members survived.

(e) Show by direct expectation and variance calculations that these weights can be normalized, or safely truncated, to give a legitimate random choice of one block/residue class for each reserved prime.

(f) For a fixed surviving composite n, calculate the expected total probability that the reserved primes choose blocks containing n.

(g) Use

q_n = A n^{-tau}

to show that this covering intensity tends to infinity at the required rate.

(h) Bound the variance or correlations sufficiently to show that all but o(x/log x) composite survivors are covered in expectation.

(i) Deduce by averaging that there is a deterministic choice of residue classes with that property.

This is only a suggested architecture. Simplify it if possible.

Most importantly, expose every combinatorial/probabilistic calculation that the Sol manuscript hides behind named quantities.

If the proof requires joint survival probabilities of blocks, state and prove the exact formula.

If it requires comparison of two blocks, state a clean correlation lemma.

If the key error comes from primes dividing differences of elements of two blocks, explain this directly and use the elementary estimate

sum_{p | d, p > w} 1/p <= log |d|/(w log w)

or the corresponding bound from the Sol manuscript.

7. CHECK WHETHER THE FULL SOL COMPOSITE LAYER IS REALLY NEEDED

Actively try to simplify further.

Ask whether the intermediate scale can be proved using:

smaller blocks;
only first and second moments;
greedy selection after the preliminary realization;
conditional expectation;
a simple maximal-residue argument;
an elementary hypergraph-free covering lemma specialized to this geometry.

If a simpler proof works at the weaker target

H >> x log x/(log_2 x log_3 x),

use it even if it would not suffice for the full Sol theorem.

This is important: the stronger Sol construction may have built machinery that is unnecessary for the intermediate bound.

Do not reproduce technical infrastructure merely because Sol needed it at a more ambitious scale.

8. FINAL INDIVIDUAL MOPPING

After the composite-covering step, prove that the remaining positions number fewer than the unused primes in the final range.

The surviving prime positions should have expected count

(1 + o(1)) A H/log H

or the appropriate translated-window analogue.

Show that the composite-covering residue classes do not accidentally alter this count by more than an acceptable amount, or formulate the construction so that no such separate estimate is needed.

Combine:

remaining prime positions;
the o(x/log x) uncovered squarefree composites;
nonsquarefree rough exceptions;

and show that the total is at most

pi(x) - pi(v)

after accounting for the mopping primes already used in the composite layer.

Assign one unused prime to each remaining position.

This should complete the covering.

9. TRANSLATION TO Y(x)

If the construction is first performed on a window rather than on {1,...,H}, give the CRT/translation argument explicitly.

The final conclusion should be an actual deterministic residue covering:

{1,...,N} subset union_{p <= x} (a_p + p Z)

with

N >> x log x/(log_2 x log_3 x).

Do not leave the final statement merely probabilistic.

10. RELATION TO THE KNOWN BOUNDS

At the end of the proof section, include a short remark placing the result correctly:

Classical Erdős--Rankin:

Y(x) >> x log x log_3 x/(log_2 x)^2.

Present intermediate theorem:

Y(x) >> x log x/(log_2 x log_3 x).

FGKMT:

Y(x) >> x log x log_3 x/log_2 x.

Full claimed Sol scale:

Y(x) >> x log x/log_3 x.

Thus the present theorem improves Erdős--Rankin by

log_2 x/(log_3 x)^2,

but is weaker than FGKMT by

(log_3 x)^2.

Its point is therefore not a new record. Its point is that an unbounded improvement over Erdős--Rankin is already obtainable from the tilted preliminary sieve and grouped composite covering, without the Maynard/hypergraph treatment of surviving primes.

Check these comparisons carefully before writing them.

11. CITATIONS AND DEPENDENCIES

Cite the GPT Sol manuscript where the construction originates, but do not use citation as a substitute for proof of the intermediate result unless reproducing that ingredient would be genuinely unreasonable.

If a result from another source is genuinely required, state exactly what is used and why.

At the start or end of your answer, give a short dependency list stating which non-elementary external results, if any, remain in the proof.

The ideal outcome is:

an auditable proof of
    Y(x) >> x log x/(log_2 x log_3 x)
using the power tilt and grouped composite covering,
but no Maynard sieve and no hypergraph covering theorem for primes.

If the argument can be made substantially more elementary than Sections 3--5 of the Sol manuscript, do so.

If it cannot, explain precisely which correlation estimate is irreducible and then prove that estimate in the cleanest possible form.


==> anc/response.txt <==
EDITORIAL NOTE (NOT PART OF THE ORIGINAL RESPONSE)

This is a plain-text conversion of the initial response. Its mathematical content, notation, and order have been retained, including the original abbreviations and terminology. Wording is unchanged apart from the removal of three references to lemmas outside this extract. LaTeX formatting has been converted to plain-text notation; section, theorem, and equation labels are retained in square brackets so that cross-references remain identifiable. Those references have been omitted to avoid references to unpublished work; the displayed formulas and their accompanying explanations remain. No mathematical or expository corrections have been incorporated from the later manuscript.

RESPONSE

The tilted preliminary sieve

[sec:intermediate-tilted-sieve]

We use the power tilt and the inverse-probability selection of composite groups from [GPT2026, Sections 3–5]. At the interval length considered here, each entire residue class of composite candidates is a sufficiently small group. This removes the subdivision into blocks. The only external analytic inputs in the proof are the prime number theorem and Mertens' reciprocal-prime formula. No smooth-number estimate is needed.

Parameters and candidate sets

[subsec:intermediate-parameters]

Put L := log x and L_{j} := log_{j} x for j ≥ 2, and fix B := 100. Let 0 < c ≤ 1 be a fixed constant, to be chosen sufficiently small, and put

[eq:intermediate-length-parameters]
H := floor(c((xL)/(L_{2}L_{3}))), v := x/2, w := L^{B}, T := floor(((x)/(L^{2}))).

We shall cover {1, …, H} directly. The first T positions may be left for individual cleanup, since T = o(x/L). Split the reserved primes into

[eq:intermediate-reserved-primes]
ℛ := {q : x/2 < q ≤ 3x/4}, ℛ' := {q : 3x/4 < q ≤ x}.

The primes in ℛ will cover composites in groups; those in ℛ' will cover the remaining positions individually. By the prime number theorem,

[eq:intermediate-prime-budgets]
#ℛ ∼ #ℛ' ∼ ((x)/(4L)), M := sum_{q ∈ ℛ} ((1)/(q)) ∼ ((log (3/2))/(L)).

For now, let t vary in L_{3} ≤ t ≤ 3L_{3} and set τ := t/L. Its final choice will follow from the estimate for the uncovered composites. All estimates before that choice are uniform in this range. Define

[eq:intermediate-size-control]
U := ceil(((2H)/(x))) + 2, ε := L^{-90} + x^{-1/8}.

For sufficiently large x,

[eq:intermediate-parameter-checks]

2 < w < T < v < x < H, H ≤ wv, H < x^{2}/4,

U ≪ ((L)/(L_{2}L_{3})), 2U < w, log H = L + O(L_{2}),

τ log w = o(1), τ log (H/T) = o(1), U t = O(L/L_{2}).

These follow immediately from [eq:intermediate-length-parameters]; in particular, H/(wv) ≪ L^{1 - B}/(L_{2}L_{3}). Implied constants may depend on the fixed c and B, but not on x, t, or the primes and integers being averaged.

Choose a_{p} = 0 for p ≤ w. For each prime w < p ≤ v, independently choose a_{p} mod p with

[eq:intermediate-tilted-law]
ℙ(a_{p} = 0) = 1 - β_{p}, ℙ(a_{p} = a) = ((β_{p})/(p - 1)) (a ≠ 0), β_{p} := (((p - 1)p^{-τ})/(p - 1 + p^{-τ})).

Thus

[eq:intermediate-local-parameters]
B_{p} := 1 - ((β_{p})/(p - 1)) = ((p - 1)/(p - 1 + p^{-τ})), λ_{p} := ((β_{p})/(B_{p})) = p^{-τ}, A := prod_{w < p ≤ v} B_{p}.

Write 𝒩 for the random set of positions in {1, …, H} that avoid the classes chosen for p ≤ v. Our deterministic set of composite candidates is

[eq:intermediate-composite-candidates]
𝒞 := {T < n ≤ H : n is squarefree, w-rough and composite}.

After the small primes have been used, every surviving position greater than T is either a prime, an element of 𝒞, or a nonsquarefree w-rough composite. These alternatives exhaust the possibilities.

One-point probabilities

[subsec:intermediate-one-point-probabilities]

A multiple of p survives the choice in [eq:intermediate-tilted-law] with probability β_{p} = B_{p}p^{-τ}; a nonmultiple survives with probability B_{p}. We record its consequences in the present range.

Lemma.

[lem:intermediate-one-point-law]
Every prime factor of every w-rough composite less than or equal to H is less than or equal to v. For n ∈ 𝒞,

[eq:intermediate-composite-probability]
q_{n} := ℙ(n ∈ 𝒩) = An^{-τ}.

A prime ℓ > v survives with probability A, and a prime w < ℓ ≤ v survives with probability Aℓ^{-τ}. Moreover,

[eq:intermediate-product-estimate]
A = (e^{γ} + o(1))τ log w = (e^{γ}B + o(1))((tL_{2})/(L)).

If

[eq:intermediate-probability-upper-bound]
Q := AT^{-τ},

then, uniformly for n ∈ 𝒞,

[eq:intermediate-probability-comparison]
q_{n} ≤ Q, q_{n} = (1 + o(1))Q, Q = (1 + o(1))Ae^{-t}.

End of lemma.

Proof.

If a w-rough composite n ≤ H had a prime factor p > v, its complementary factor would exceed w, giving n > wv ≥ H. Thus all its prime factors occur among the random coordinates. The local identity above gives [eq:intermediate-composite-probability], since n is squarefree. The same identity gives the two assertions about primes.

Expanding the logarithm in [eq:intermediate-local-parameters], we obtain

[eq:intermediate-product-logarithm]
- log A = sum_{w < p ≤ v} ((p^{-τ})/(p)) + O(1/w).

Mertens' formula sum_{p ≤ u} 1/p = log log u + b + o(1), with b an absolute constant, and partial summation against u^{-τ} give

[eq:intermediate-product-integral]
sum_{w < p ≤ v} ((p^{-τ})/(p)) = integral_{w}^{v} ((du)/(u^{1 + τ} log u)) + o(1) = integral_{τ log w}^{τ log v} ((e^{-s})/(s)) ds + o(1).

The error is uniform: the error in Mertens' formula tends uniformly to zero above w, and the decreasing weight has total variation less than or equal to 1. The elementary identity

[eq:intermediate-exponential-integral]
integral_{a}^{∞} ((e^{-s})/(s)) ds = - log a - γ + O(a) (a ↓ 0)

now applies, since τ log w = o(1) and τ log v = t + o(1) → ∞. This proves [eq:intermediate-product-estimate]. Finally, log T = L + O(L_{2}) and τ log (H/T) = o(1) prove [eq:intermediate-probability-comparison].

End of proof.

Joint probabilities and common prime factors

[sec:intermediate-joint-probabilities]

An estimate for small sets of candidates

[subsec:intermediate-small-set-estimate]

For a finite set 𝒟 ⊆ 𝒞, write Π(𝒟) := ℙ(𝒟 ⊆ 𝒩). The radical rad(m) is the product of the distinct prime divisors of m, with rad(1) := 1. Empty products and Π(∅) are 1. We write 1_{F} for the indicator of an event F.

Lemma.

[lem:intermediate-joint-law]
If 𝒟 ⊆ 𝒞 has k ≤ 2U members, then

[eq:intermediate-joint-radical-law]
Π(𝒟) = A^{k}rad(prod_{n ∈ 𝒟} n)^{-τ} exp (O(((k^{2} log H)/(w log w)))).

In particular, these probabilities are positive.

End of lemma.

Proof.

For w < p ≤ v, let ν_{p} be the number of distinct nonzero residue classes occupied by 𝒟 modulo p. The exact local factors are

[eq:intermediate-exact-joint-factors]

Π(𝒟) = prod_{w < p ≤ v} f_{p}(𝒟),

f_{p}(𝒟) =

1 - ν_{p}β_{p}/(p - 1), if p ∤ prod_{n ∈ 𝒟} n,

β_{p}(1 - ν_{p}/(p - 1)), if p | prod_{n ∈ 𝒟} n.

Indeed, in the second case zero must be avoided, after which the choice is uniform among the p - 1 nonzero classes. Since k ≤ 2U < w < p, every factor is positive.

Put N := prod_{n ∈ 𝒟} n. If p ∤ N, expansion of log (1 - u) gives

[eq:intermediate-joint-nonzero-error]
log ((f_{p}(𝒟))/(B_{p}^{k})) = O(((k - ν_{p})/(p)) + ((k^{2})/(p^{2}))).

Here k - ν_{p} is less than or equal to the number of pairs of distinct members congruent modulo p. If p | N, the identity β_{p} = B_{p}p^{-τ} instead gives

[eq:intermediate-joint-zero-error]
log ((f_{p}(𝒟))/(B_{p}^{k}p^{-τ})) = log (1 - ((ν_{p})/(p - 1))) - (k - 1) log B_{p} = O(k/p).

All expansions are uniform because k/p = o(1).

For every nonzero integer d,

[eq:intermediate-divisor-reciprocals]
sum_{p | d ; p > w} ((1)/(p)) ≤ ((log |d|)/(w log w)).

There are at most (log |d|)/ log w distinct prime divisors greater than w, and each contributes less than 1/w. Apply [eq:intermediate-divisor-reciprocals] to N ≤ H^{k} and to the nonzero differences of members of 𝒟. The total logarithmic error is bounded by a constant times

[eq:intermediate-total-joint-error]
k^{2} sum_{p > w} ((1)/(p^{2})) + k sum_{p | N} ((1)/(p)) + sum_{n, m ∈ 𝒟 ; n < m} sum_{p | n - m ; p > w} ((1)/(p)) ≪ ((k^{2} log H)/(w log w)).

This proves [eq:intermediate-joint-radical-law].

End of proof.

Entire residue classes as groups

[subsec:intermediate-residue-groups]

For q ∈ ℛ and 0 ≤ a < q, put

[eq:intermediate-residue-groups]
E_{q,a} := {n ∈ 𝒞 : n ≡ a mod q}, N_{q,a} := prod_{n ∈ E_{q,a}} n.

We keep the empty sets as labels too, so that there are exactly q labels. Choosing residue a modulo q covers every member of E_{q,a}.

Lemma.

[lem:intermediate-group-geometry]
Each E_{q,a} has less than or equal to U members. Its members are pairwise coprime and occupy distinct residue classes modulo every preliminary prime w < p ≤ v. Consequently N_{q,a} is squarefree, and uniformly in q and a,

[eq:intermediate-inverse-group-probability]
Π(E_{q,a})^{-1} = x^{o(1)}.

For n ∈ 𝒞, write E_{q,n} for E_{q,a} with a ≡ n mod q. If q ≠ r, then E_{q,n} ∩ E_{r,n} = {n}.

End of lemma.

Proof.

There are at most H/q + 1 ≤ U integers in one residue class in the interval. Distinct members have difference hq, where 0 < |h| < H/q < U < w. No preliminary prime can divide this difference, since it differs from q and exceeds |h|. All prime factors of the candidates are preliminary primes by Lemma [lem:intermediate-one-point-law]. This proves both distinctness of the residues and pairwise coprimality.

By [eq:intermediate-joint-radical-law],

[eq:intermediate-inverse-group-logarithm]
log Π(E_{q,a})^{-1} ≤ U log A^{-1} + τ U log H + O(((U^{2} log H)/(w log w))) = O(L/L_{3}) = o(L).

We used [eq:intermediate-product-estimate] and [eq:intermediate-parameter-checks]. Finally, a second common member of E_{q,n} and E_{r,n} would have nonzero difference from n divisible by qr > x^{2}/4 > H, which is impossible.

End of proof.

For distinct labels a, b modulo a fixed q, define

[eq:intermediate-unconditioned-gcd]
G_{q}(a, b) := (N_{q,a}, N_{q,b}).

For a fixed n ∈ 𝒞 and distinct q, r ∈ ℛ, define

[eq:intermediate-conditioned-gcd]
G_{n}(q, r) := (prod_{m ∈ E_{q,n} ∖ {n}} m, prod_{m ∈ E_{r,n} ∖ {n}} m).

These gcds are squarefree. Lemma [lem:intermediate-joint-law] supplies both correlation estimates without a separate list of conditional local factors.

Lemma.

[lem:intermediate-correlation-ratios]
Put Δ := U^{2} log H/(w log w). For a ≠ b,

[eq:intermediate-unconditioned-ratio]
((Π(E_{q,a} ∪ E_{q,b}))/(Π(E_{q,a})Π(E_{q,b}))) = G_{q}(a, b)^{τ} exp (O(Δ)).

For n ∈ 𝒞 and q ≠ r,

[eq:intermediate-conditioned-ratio]
((q_{n}Π(E_{q,n} ∪ E_{r,n}))/(Π(E_{q,n})Π(E_{r,n}))) = G_{n}(q, r)^{τ} exp (O(Δ)).

All errors are uniform, and Δ ≪ L^{-90}.

End of lemma.

Proof.

The sets in [eq:intermediate-unconditioned-ratio] are disjoint and have squarefree products. The radical of their combined product is therefore N_{q,a}N_{q,b}/G_{q}(a, b). Substitute this in [eq:intermediate-joint-radical-law] and cancel the powers of A.

For [eq:intermediate-conditioned-ratio], write the two products as nN_{1} and nN_{2}. By Lemma [lem:intermediate-group-geometry], n is coprime to N_{1}N_{2}, the two sets intersect only at n, and the radical of the product of their union is nN_{1}N_{2}/G_{n}(q, r). The union has one fewer member than the sum of the two sizes. The extra factor q_{n} = An^{-τ} cancels exactly these contributions. The bound for Δ follows from U ≪ L and w = L^{100}.

End of proof.

Averaging the common factors

[subsec:intermediate-common-factor-average]

Lemma.

[lem:intermediate-gcd-average]
Fix q ∈ ℛ and choose an ordered pair of distinct labels a, b uniformly modulo q. Alternatively, fix n ∈ 𝒞 and choose an ordered pair of distinct primes q, r ∈ ℛ with probabilities proportional to 1/(qr). Write G for G_{q}(a, b) in the first case and for G_{n}(q, r) in the second. In either case,

[eq:intermediate-gcd-moment]
𝔼_{*}G^{τ} = 1 + O(ε),

where 𝔼_{*} denotes just the specified deterministic average. The bound is uniform in the fixed q or n.

End of lemma.

Proof.

We first show that there is an absolute constant C_{0} > 0 such that, for every squarefree 1 < d ≤ x whose prime factors exceed w, with j := ω(d) denoting their number,

[eq:intermediate-divisor-count]
ℙ_{*}(d | G) ≪ L^{2}(((C_{0}U^{2})^{j})/(d^{2})).

If a prime factor of d exceeds v, the probability is zero, so suppose all its prime factors are preliminary primes.

For the first average, let r_{a} be the unique representative of a in (T, T + q]. Every member of E_{q,a} has the form r_{a} + hq with an integer 0 ≤ h < U. If d | G_{q}(a, b), each prime p | d divides a unique member of each group. Record the two corresponding offsets. There are at most U^{2j} arrays of offsets. For a fixed array, the congruences r_{a} ≡ -hq mod p determine one class for r_{a} modulo d, by the Chinese remainder theorem, and likewise one class for r_{b}. There are at most (q/d + 1)^{2} ≤ 4x^{2}/d^{2} possible pairs of representatives. Dividing by q(q - 1) ≫ x^{2} proves [eq:intermediate-divisor-count], even without L^{2}.

For the second average, every member of E_{q,n} ∖ {n} is n + hq with 0 < |h| < U. If a preliminary prime p divides this member, it cannot divide n, and h is invertible modulo p. Thus

[eq:intermediate-offset-congruence]
q ≡ -nh^{-1} mod p.

Recording an offset for each prime factor of d in each of the two groups gives at most (4U^{2})^{j} arrays. Each array determines q and r modulo d. Dropping the primality condition, there are at most (x/d + 1)^{2} ≤ 4x^{2}/d^{2} possible pairs. The probability assigned to any ordered pair by the weighted average is O(L^{2}/x^{2}): its numerator is 1/(qr) ≪ x^{-2} and its normalizing denominator is

[eq:intermediate-prime-pair-normalizer]
M^{2} - sum_{q ∈ ℛ} ((1)/(q^{2})) ≍ L^{-2}.

This proves [eq:intermediate-divisor-count] in the second case.

We next control G > x. Every prime factor of G is less than or equal to v. The probability that G has a prime factor exceeding x^{1/3} is, by [eq:intermediate-divisor-count] and the union bound,

[eq:intermediate-large-prime-factor]
≪ L^{2}U^{2} sum_{p > x^{1/3}} ((1)/(p^{2})) ≪ L^{2}U^{2}x^{-1/3}.

If G > x and all its prime factors are less than or equal to x^{1/3}, multiply them until their product first exceeds x^{1/3}. This gives a divisor d with x^{1/3} < d ≤ x^{2/3}. Hence

[eq:intermediate-large-gcd-probability]

ℙ_{*}(G > x) ≪ L^{2}U^{2}x^{-1/3} + L^{2} sum_{x^{1/3} < d ≤ x^{2/3} ; d squarefree and w-rough} (((C_{0}U^{2})^{ω(d)})/(d^{2}))

≤ O(L^{2}U^{2}x^{-1/3}) + L^{2}x^{-1/6} prod_{p > w} (1 + ((C_{0}U^{2})/(p^{3/2}))) = x^{-1/6 + o(1)}.

The product is 1 + o(1), since U^{2} sum_{p > w} p^{-3/2} ≪ U^{2}/sqrt(w) = o(1). Also G ≤ H^{U}, so [eq:intermediate-parameter-checks] gives G^{τ} ≤ exp (τ U log H) = x^{o(1)}. It follows that

[eq:intermediate-large-gcd-moment]
𝔼_{*}(G^{τ}1_{{G > x}}) ≪ x^{-1/8}.

On G ≤ x, expand the squarefree product as

[eq:intermediate-squarefree-expansion]
G^{τ} - 1 = sum_{d | G ; d > 1} prod_{p | d} (p^{τ} - 1).

Every divisor in this sum is less than or equal to x, so [eq:intermediate-divisor-count] applies. Since every summand is nonnegative, extending the resulting sum to all squarefree w-rough d gives

[eq:intermediate-small-gcd-moment]

𝔼_{*}((G^{τ} - 1)1_{{G ≤ x}}) ≪ L^{2}{ prod_{p > w} (1 + ((C_{0}U^{2}(p^{τ} - 1))/(p^{2}))) - 1}

≪ ((L^{2}U^{2})/(w)) ≪ L^{-90}.

For the second line it suffices to use

[eq:intermediate-elementary-prime-tail]
sum_{p > w} ((p^{τ} - 1)/(p^{2})) ≤ sum_{m > w} m^{-2 + τ} ≪ w^{-1 + τ} ≪ 1/w,

because τ = o(1) and w^{τ} = 1 + o(1). Combining this bound with [eq:intermediate-large-gcd-moment] proves [eq:intermediate-gcd-moment].

End of proof.

Selecting the composite-covering classes

[sec:intermediate-composite-covering]

Two second moments

[subsec:intermediate-second-moments]

For q ∈ ℛ and 0 ≤ a < q, put

[eq:intermediate-selection-weights]
X_{q,a} := ((1_{{E_{q,a} ⊆ 𝒩}})/(Π(E_{q,a}))), Z_{q} := ((1)/(q)) sum_{a = 0}^{q - 1} X_{q,a}.

Thus 𝔼X_{q,a} = 1 and 𝔼Z_{q} = 1, including for empty groups. For n ∈ 𝒞, abbreviate X_{q,n} := X_{q,a} when a ≡ n mod q, and put

[eq:intermediate-total-weight]
W_{n} := sum_{q ∈ ℛ} ((X_{q,n})/(q)).

Lemma.

[lem:intermediate-second-moments]
Uniformly for q ∈ ℛ and n ∈ 𝒞,

[eq:intermediate-second-moment-bounds]
Var(Z_{q}) ≪ ε, 𝔼((((q_{n}W_{n})/(M)) - 1)^{2} | n ∈ 𝒩) ≪ ε.

End of lemma.

Proof.

For distinct labels a, b,

[eq:intermediate-weight-cross-moment]
𝔼(X_{q,a}X_{q,b}) = ((Π(E_{q,a} ∪ E_{q,b}))/(Π(E_{q,a})Π(E_{q,b}))).

By [eq:intermediate-unconditioned-ratio] and Lemma [lem:intermediate-gcd-average], their average is 1 + O(ε). The diagonal contribution to 𝔼Z_{q}^{2} is

[eq:intermediate-normalizer-diagonal]
((1)/(q^{2})) sum_{a = 0}^{q - 1} 𝔼X_{q,a}^{2} = ((1)/(q^{2})) sum_{a = 0}^{q - 1} Π(E_{q,a})^{-1} ≤ x^{-1 + o(1)}

by [eq:intermediate-inverse-group-probability]. Therefore 𝔼Z_{q}^{2} ≤ 1 + O(ε), which proves the first assertion.

Since n ∈ E_{q,n}, direct conditioning gives the exact identities

[eq:intermediate-conditional-weight-identities]

𝔼(X_{q,n} | n ∈ 𝒩) = 1/q_{n},

q_{n}^{2}𝔼(X_{q,n}^{2} | n ∈ 𝒩) = q_{n}/Π(E_{q,n}),

q_{n}^{2}𝔼(X_{q,n}X_{r,n} | n ∈ 𝒩) = ((q_{n}Π(E_{q,n} ∪ E_{r,n}))/(Π(E_{q,n})Π(E_{r,n}))) (q ≠ r).

For example, ℙ(E_{q,n} ⊆ 𝒩 | n ∈ 𝒩) = Π(E_{q,n})/q_{n}, which gives the first two formulas immediately.

Set α_{q} := 1/(qM). Then sum_{q ∈ ℛ} α_{q} = 1 and sum_{q ∈ ℛ} α_{q}^{2} ≪ L/x. The conditional mean of q_{n}W_{n}/M is 1. Its diagonal second-moment contribution is, by [eq:intermediate-conditional-weight-identities],

[eq:intermediate-conditional-diagonal]
sum_{q ∈ ℛ} α_{q}^{2}((q_{n})/(Π(E_{q,n}))) ≤ x^{o(1)} sum_{q ∈ ℛ} α_{q}^{2} = x^{-1 + o(1)}.

For the off-diagonal contribution, apply [eq:intermediate-conditioned-ratio] and the second average in Lemma [lem:intermediate-gcd-average]. It is less than or equal to 1 + O(ε). Subtracting the square of the conditional mean proves the second assertion.

End of proof.

A probability distribution and its discarded weight

[subsec:intermediate-truncated-selection]

The weights in [eq:intermediate-selection-weights] do not always sum to a bounded quantity. After the preliminary sieve is realized, choose a label modulo each q ∈ ℛ as follows. If Z_{q} ≤ 2, choose label a with probability X_{q,a}/(2q), and assign the remaining probability to an extra label. If Z_{q} > 2, choose only the extra label. These are legitimate probabilities, since sum_{a = 0}^{q - 1} X_{q,a}/(2q) = Z_{q}/2 ≤ 1 whenever ordinary labels are used. Make the choices independently for different q, conditional on the preliminary sieve. An ordinary label a means choosing residue a modulo q; the extra label means choosing zero. No member of 𝒞 is divisible by q > v.

For n ∈ 𝒞, define the weight discarded by this rule as

[eq:intermediate-discarded-weight]
D_{n} := sum_{q ∈ ℛ} ((X_{q,n})/(q))1_{{Z_{q} > 2}}.

Both W_{n} and D_{n} vanish if n ∉ 𝒩. For a surviving n, the sum of the probabilities that the chosen ordinary labels cover it is exactly (W_{n} - D_{n})/2.

Lemma.

[lem:intermediate-discarded-weight]
We have

[eq:intermediate-discarded-weight-bound]
sum_{n ∈ 𝒞} 𝔼D_{n} ≪ U#ℛ ε.

End of lemma.

Proof.

For z ≥ 0, z1_{{z > 2}} ≤ 2(z - 1)^{2}. Since 𝔼Z_{q} = 1, Lemma [lem:intermediate-second-moments] gives

[eq:intermediate-normalizer-tail]
𝔼(Z_{q}1_{{Z_{q} > 2}}) ≤ 2Var(Z_{q}) ≪ ε.

For each q, summing over candidates counts the weight of a label a exactly #E_{q,a} times. Consequently,

[eq:intermediate-discarded-weight-sum]
sum_{n ∈ 𝒞} D_{n} = sum_{q ∈ ℛ} ((1_{{Z_{q} > 2}})/(q)) sum_{a = 0}^{q - 1} #E_{q,a} X_{q,a} ≤ U sum_{q ∈ ℛ} Z_{q}1_{{Z_{q} > 2}}.

Take expectations to obtain [eq:intermediate-discarded-weight-bound].

End of proof.

The uncovered composites

[subsec:intermediate-uncovered-composites]

Proposition.

[prop:intermediate-composite-covering]
Let R_{𝒞} be the number of members of 𝒞 left uncovered after the preliminary sieve and the choices at q ∈ ℛ. Then

[eq:intermediate-composite-remainder]
𝔼R_{𝒞} ≪ HQε + HQ exp (-((M)/(8Q))).

The expectation includes both stages of random choices.

End of proposition.

Proof.

By the conditional second-moment bound in [eq:intermediate-second-moment-bounds] and Chebyshev's inequality,

[eq:intermediate-small-total-weight]
sum_{n ∈ 𝒞} ℙ(n ∈ 𝒩, W_{n} < ((M)/(2q_{n}))) ≪ ε sum_{n ∈ 𝒞} q_{n} ≤ HQε.

Markov's inequality and [eq:intermediate-discarded-weight-bound] likewise give

[eq:intermediate-excessive-discarded-weight]
sum_{n ∈ 𝒞} ℙ(n ∈ 𝒩, D_{n} > ((M)/(4q_{n}))) ≤ ((4Q)/(M)) sum_{n ∈ 𝒞} 𝔼D_{n} ≪ HQε.

For the last step, #ℛ/M ≤ x and Ux ≪ H, so QU#ℛ/M ≪ QH.

If a surviving n belongs to neither exceptional event, then

[eq:intermediate-covering-intensity]
((W_{n} - D_{n})/(2)) ≥ ((M)/(8q_{n})) ≥ ((M)/(8Q)).

Conditional on the preliminary choices, the choices at different q are independent. If θ_{q,n} is the probability that the choice at q covers n, then

[eq:intermediate-independent-noncoverage]
ℙ(n remains uncovered | 𝒩) = prod_{q ∈ ℛ} (1 - θ_{q,n}) ≤ exp (- sum_{q ∈ ℛ} θ_{q,n}) ≤ exp (-((M)/(8Q))).

The expected number of such survivors is less than or equal to sum_{n ∈ 𝒞} q_{n} ≤ HQ. Adding the two exceptional contributions proves [eq:intermediate-composite-remainder].

End of proof.

Completion of the covering

[sec:intermediate-completion]

The choice of tilt and the remaining positions

[subsec:intermediate-final-parameters]

We now choose t from the requirement that [eq:intermediate-composite-remainder] be o(x/L). Equations [eq:intermediate-prime-budgets], [eq:intermediate-product-estimate] and [eq:intermediate-probability-comparison] give

[eq:intermediate-tilt-requirement]
((M)/(Q)) ≍ ((e^{t})/(tL_{2})), log ((HQL)/(x)) = L_{2} - t + O(1) = L_{2} + O(L_{3}).

Thus it is sufficient to make M/Q grow faster than L_{2}. Equivalently, it suffices that e^{t}/(tL_{2}^{2}) → ∞. Choose

[eq:intermediate-final-tilt]
t := 2L_{3} + 2L_{4}, τ := t/L.

Indeed, e^{t} = L_{2}^{2}L_{3}^{2}, so e^{t}/(tL_{2}^{2}) ∼ L_{3}/2 → ∞. This choice lies in [L_{3}, 3L_{3}] for sufficiently large x, and τ log H ∼ 2 log_{3} H.

Lemma.

[lem:intermediate-final-counts]
With [eq:intermediate-final-tilt], the expected number of uncovered members of 𝒞 is o(x/L). The expected number of preliminary prime survivors greater than T is

[eq:intermediate-prime-expectation]
(1 + o(1))((AH)/(log H)) = (2e^{γ}Bc + o(1))((x)/(L)).

The number of nonsquarefree w-rough integers less than or equal to H is o(x/L).

End of lemma.

Proof.

The preceding estimates give

[eq:intermediate-final-probability-sizes]
Q = (2e^{γ}B + o(1))((1)/(LL_{2}L_{3})), ((M)/(Q)) ≍ L_{2}L_{3}, HQ ≍ ((x)/(L_{2}^{2}L_{3}^{2})).

In particular HQε = o(x/L). Also

[eq:intermediate-exponential-saving]
log (((HQL)/(x)) exp (-((M)/(8Q)))) = L_{2} + O(L_{3}) - ((M)/(8Q)) → -∞.

Proposition [prop:intermediate-composite-covering] proves the first assertion.

By Lemma [lem:intermediate-one-point-law], the prime expectation is exactly

[eq:intermediate-exact-prime-expectation]
A(π(H) - π(v)) + A sum_{T < ℓ ≤ v} ℓ^{-τ}.

The last sum is less than or equal to π(v), and π(v) = o(H/ log H) because H/x → ∞. The prime number theorem, [eq:intermediate-product-estimate] and t ∼ 2L_{3} prove [eq:intermediate-prime-expectation]. Subsequent residue choices can only remove survivors, so this preliminary expectation is an upper bound for the prime positions still requiring individual cleanup.

Every nonsquarefree w-rough integer is divisible by p^{2} for some prime p > w. Therefore their number is less than or equal to

[eq:intermediate-nonsquarefree-exceptions]
sum_{w < p ≤ sqrt(H)} floor(((H)/(p^{2}))) ≤ H sum_{p > w} ((1)/(p^{2})) ≪ H/w = o(x/L).

End of proof.

The deterministic covering

[subsec:intermediate-deterministic-covering]

Theorem.

[thm:intermediate-tilted-covering]
There is an absolute constant c_{1} > 0 such that, for all sufficiently large x,

[eq:intermediate-covering-bound]
Y(x) ≥ c_{1}((x log x)/((log_{2} x) log_{3} x)).

The covering can be obtained using zero classes at the small primes, the independent power tilt at the preliminary primes, the residue-class selection of Section [sec:intermediate-composite-covering], and one remaining position per unused prime.

End of theorem.

Proof.

Take B = 100 and, for example, c := 1/(32e^{γ}B) in [eq:intermediate-length-parameters], with the tilt [eq:intermediate-final-tilt]. Let R be the total number of positions in {1, …, H} left uncovered after the choices for p ≤ v and q ∈ ℛ. Positions less than or equal to T contribute at most T = o(x/L). Every other remaining position is a prime, an uncovered member of 𝒞, or a nonsquarefree w-rough composite. Lemma [lem:intermediate-final-counts] therefore gives

[eq:intermediate-total-cleanup-budget]
𝔼R ≤ T + (2e^{γ}Bc + o(1))((x)/(L)) + o(x/L) = (((1)/(16)) + o(1))((x)/(L)) < #ℛ'.

The last inequality follows from [eq:intermediate-prime-budgets]. Averaging over both stages of random choices gives a realization with R < #ℛ'.

For this realization, assign a distinct prime q ∈ ℛ' to each remaining position n, and choose a_{q} ≡ n mod q. Give arbitrary residues to any unused primes. Every prime less than or equal to x now has one assigned class, and

[eq:intermediate-final-residue-covering]
{1, …, H} ⊆ union_{p ≤ x} (a_{p} + pℤ).

Thus Y(x) ≥ H. Taking c_{1} := c/2 absorbs the floor in the definition of H. The covering is already on the initial interval, so no translation is needed.

End of proof.

Remark.

[rem:intermediate-comparison]
The classical Erdős–Rankin bound, the bound just proved, the bound of Ford, Green, Konyagin, Maynard and Tao [FGKMT2018], and the full bound claimed in [GPT2026] have respective scales

[eq:intermediate-comparison-scales]
((x(log x) log_{3} x)/((log_{2} x)^{2})), ((x log x)/((log_{2} x) log_{3} x)), ((x(log x) log_{3} x)/(log_{2} x)), ((x log x)/(log_{3} x)).

The present scale exceeds Erdős–Rankin by the factor log_{2} x/(log_{3} x)^{2}, is smaller than the Ford–Green–Konyagin–Maynard–Tao scale by (log_{3} x)^{2}, and is smaller than Sol's claimed scale by log_{2} x. Its interest is that the unbounded improvement over Erdős–Rankin follows from the tilt and grouped composite covering alone. The surviving primes are covered individually; the proof uses neither the Maynard sieve nor a hypergraph covering theorem.

End of remark.

